PRIMER & JADES reveal an abundance of massive quiescent galaxies at 2 < z < 5

We select a mass-complete sample of 225 quiescent galaxies at $z>2$ with $M_* > 10^{10}\ \mathrm{M}_\odot$ from PRIMER and JADES photometry spanning a total area of $\simeq320$ sq. arcmin. We restrict our analysis to only area with optical coverage in three $HST$ ACS filters, and provide evidence that this is important for selecting the most complete and clean samples of $z>2$ massive quiescent galaxy candidates. We investigate the contamination in our sample via $JWST$ NIRSpec spectroscopic validation, $Chandra$ X-ray imaging, and ALMA interferometry, calculating a modest total contamination fraction of $12.9_{-3.1}^{+4.0}$ per cent. The removal of $HST$ data increases star-forming galaxy contamination by $\simeq10$ per cent and results in a $\simeq20$ per cent loss of candidates recovered from $HST$+$JWST$ data combined. We calculate massive quiescent galaxy number densities at $2<z<5$, finding values three times larger than pre-$JWST$ estimates, but generally in agreement with more-recent and larger-area $JWST$ studies. In comparison with galaxy evolution simulations, we find that most can now reproduce the observed massive quiescent galaxy number density at $2<z<3$, however they still increasingly fall short at $z>3$, with discrepancies of up to $\simeq 1$ dex. We place 14 of our $z>3$ massive quiescent galaxies on the BPT and WHaN diagrams using medium-resolution spectroscopic data from the EXCELS survey. We find a very high incidence of faint AGN in our sample, at a level of $\simeq50$ per cent, consistent with recent results at cosmic noon. This is interesting in the context of maintenance-mode feedback, which is invoked in many simulations to prevent quenched galaxies from re-igniting star formation. To properly characterise the evolution of early massive quiescent galaxies, greater coverage in optical filters and significantly larger spectroscopic samples will be required.

==> anc/Stevenson2025_Table3.txt <==
Title: PRIMER & JADES reveal an abundance of massive quiescent galaxies at 2 < z < 5
Authors: Struan D. Stevenson, Adam C. Carnall, Ho-Hin Leung, Elizabeth Taylor, 
         Fergus Cullen, James S. Dunlop, Derek J. McLeod, Ross J. McLure, Ryan Begley, 
         Karla Z. Arellano-Córdova, Laia Barrufet, Cecilia Bondestam, Callum T. Donnan, 
         Richard S. Ellis, Norman A. Grogin, Anton M. Koekemoer, Feng-Yuan Liu, 
         Pablo G. Pérez-González, Kate Rowlands, Ryan L. Sanders, Dirk Scholte, 
         Alice E. Shapley, Maya Skarbinski, Thomas M. Stanton, Vivienne Wild
Table: Massive quiescent galaxy catalogue - basic properties
=============================================================================================================================================================================================
Byte-by-byte Description of file: Stevenson2025_Table3.txt
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
  Bytes    Format Units          Label           Explanations
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
    2- 14  A13    ---            Survey          JWST survey and field
   17- 22  A6     ---            ID              Internal identifier
   24- 32  F9.5   deg            RA              Right Ascension in decimal degrees (J2000)
   34- 42  F9.5   deg            DEC             Declination in decimal degrees (J2000)
   44- 52  F9.5   ---            F356W           Total observed AB magnitude in the F356W filter
   54- 60  F7.5   ---            redshift_16     16th percentile of redshift posterior
   62- 68  F7.5   ---            redshift_50     50th percentile of redshift posterior
   70- 76  F7.5   ---            redshift_84     84th percentile of redshift posterior
   78- 85  F8.5   log10(Msol)    stellar_mass_16 16th percentile of stellar mass posterior
   87- 94  F8.5   log10(Msol)    stellar_mass_50 50th percentile of stellar mass posterior
   96- 103 F8.5   log10(Msol)    stellar_mass_84 84th percentile of stellar mass posterior
  105- 114 F10.5  log10(Msol/yr) ssfr_16         16th percentile of specific star-formation rate posterior
  116- 124 F9.5   log10(Msol/yr) ssfr_50         50th percentile of specific star-formation rate posterior
  126- 134 F9.5   log10(Msol/yr) ssfr_84         84th percentile of specific star-formation rate posterior
  136- 143 F8.4   ---            redshift_spec   Spectroscopic redshift (flag 3 or 4)
  146- 150 A5     ---            Robust          Robust tag boolean
  153- 189 A37    ---            Comments        General comments and alternative names
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
    PRIMER-UDS   19817  34.30681  -5.29457 22.672361 2.26878 2.37135 2.49791 10.51019 10.57390 10.63177 -143.89534 -36.26621 -13.49613 -99.0000   True                                   none
    PRIMER-UDS   21154  34.34491  -5.29258 22.194824 3.48490 3.59220 3.71353 10.81608 10.83931 10.86734  -79.64218 -29.30463 -13.51552 -99.0000   True                                   none
    PRIMER-UDS   26000  34.26426  -5.28475 22.412855 2.32000 2.40249 2.52687 10.49303 10.54428 10.59293  -10.87699 -10.24338  -9.81837 -99.0000  False                                   none
    PRIMER-UDS   26528  34.40673  -5.28443 22.345348 2.60924 2.69426 2.77590 10.46964 10.51787 10.57629  -19.76894 -11.15853  -9.63084 -99.0000  False                                   none
    PRIMER-UDS   26591  34.23362  -5.28381 23.238408 3.68247 3.93042 4.12391 10.62376 10.68077 10.72616  -24.80451 -10.36611  -9.30701   3.6989  False                                   none
    PRIMER-UDS   28357  34.26766  -5.28199 22.701895 1.97986 2.09103 2.19750 10.32650 10.38033 10.44109  -98.01442 -24.06210 -11.62890 -99.0000   True                                   none
    PRIMER-UDS   28605  34.26145  -5.28168 22.301487 2.03701 2.12127 2.17588 10.44710 10.50468 10.55134  -43.00196 -16.44862 -11.08786 -99.0000   True                                   none
    PRIMER-UDS   31824  34.23956  -5.27704 23.687880 2.03719 2.16741 2.26179  9.97385 10.02414 10.07710  -98.99528 -22.46077 -11.21655 -99.0000   True                                   none
    PRIMER-UDS   32613  34.48363  -5.27507 22.502986 2.23013 2.28440 2.35234 10.40322 10.45871 10.51439  -20.47646 -11.29993  -9.54390 -99.0000  False                                   none
    PRIMER-UDS   33514  34.35907  -5.27371 22.062534 2.05061 2.15117 2.20492 10.59240 10.63765 10.70079  -75.40178 -24.25932 -13.14678 -99.0000   True                                   none
    PRIMER-UDS   33632  34.35822  -5.27260 20.801426 2.17542 2.21003 2.24777 11.07579 11.12161 11.15553  -38.99508 -17.92688 -11.36607 -99.0000   True                                   none
    PRIMER-UDS   34382  34.26611  -5.27212 22.041270 3.14295 3.18456 3.22269 10.76789 10.80294 10.84220  -27.81244 -14.64045 -10.74789 -99.0000   True                                   none
    PRIMER-UDS   35119  34.41289  -5.27025 21.009400 1.98230 2.04753 2.09895 10.90749 10.95571 10.99713  -27.55842 -13.98079 -10.74666 -99.0000   True                                   none
    PRIMER-UDS   35313  34.35522  -5.26990 21.491440 2.18188 2.26223 2.35558 10.93838 11.00662 11.06216 -220.68711 -48.46105 -15.63490 -99.0000   True                                   none
    PRIMER-UDS   35941  34.28947  -5.26981 22.489274 3.93476 4.06310 4.17293 10.80687 10.85520 10.90066  -29.70108 -14.32017 -10.12945   3.7976  False                           EXCELS-34495
    PRIMER-UDS   36170  34.49319  -5.26829 21.789239 2.36986 2.49674 2.61199 10.88588 10.95163 11.01326  -50.54328 -17.20292 -11.02863   2.2523  False                                   none
    PRIMER-UDS   36446  34.33260  -5.26793 21.497245 2.03510 2.12812 2.18982 10.86767 10.91532 10.97918  -74.26891 -20.86965 -11.40921 -99.0000   True                                   none
    PRIMER-UDS   36584  34.35354  -5.26843 21.505966 2.23728 2.29875 2.37364 10.85968 10.90461 10.96417  -65.87474 -24.29583 -13.24924 -99.0000   True                                   none
    PRIMER-UDS   36627  34.35176  -5.26748 21.882190 2.34886 2.49340 2.63828 10.88409 10.94673 11.00609 -113.63804 -30.45426 -13.32448   2.6066   True                                   none
    PRIMER-UDS   38125  34.48001  -5.26607 22.208592 2.39213 2.52707 2.64226 10.57620 10.61934 10.65791  -19.08878 -11.38003 -10.20978 -99.0000  False                                   none
    PRIMER-UDS   38927  34.31711  -5.26470 22.625941 2.38121 2.46470 2.60354 10.46172 10.51327 10.55325  -36.02165 -15.41572 -10.91534 -99.0000   True                                   none
    PRIMER-UDS   39036  34.40519  -5.26375 21.178106 2.55256 2.62584 2.74121 11.04469 11.07597 11.11071  -41.15382 -19.04377 -11.86447 -99.0000   True                                   none
    PRIMER-UDS   39790  34.29310  -5.26405 25.538469 7.54371 7.73552 7.91960 10.02104 10.11010 10.24515  -36.23661 -10.22610  -9.29941 -99.0000  False                                   none
    PRIMER-UDS   40553  34.29044  -5.26208 22.994430 3.59239 3.73750 3.85930 10.47094 10.50637 10.53976  -40.11137 -18.28099 -11.46823   3.6972   True                           EXCELS-39063
    PRIMER-UDS   42009  34.22375  -5.26021 24.905555 0.68325 4.91241 5.64721  9.07805 10.10161 10.20488 -124.36934 -31.19505 -11.77846   4.1291  False                   spectral-contaminant
    PRIMER-UDS   42827  34.46005  -5.25759 21.561871 2.10416 2.18912 2.27435 10.85840 10.90981 10.96982  -71.85235 -21.68480 -11.74700 -99.0000   True                                   none
    PRIMER-UDS   42834  34.42483  -5.25830 22.493578 2.36179 2.45748 2.55398 10.50413 10.55577 10.61128  -50.76445 -18.83831 -11.76656   2.5290   True                                   none
    PRIMER-UDS   42917  34.30403  -5.25722 22.449154 2.62095 2.73793 2.84586 10.67210 10.73968 10.80226  -33.95604 -15.86313 -10.43186 -99.0000  False                                   none
    PRIMER-UDS   43282  34.49609  -5.25642 23.177218 2.22484 2.37653 2.53135 10.22413 10.27613 10.32788  -71.13708 -21.42147 -11.44581 -99.0000   True                                   none
    PRIMER-UDS   43609  34.47080  -5.25712 23.097401 2.42964 2.51001 2.61304 10.21890 10.25341 10.28508  -50.60194 -19.86882 -11.97234   2.5419   True                                   none
    PRIMER-UDS   43860  34.25047  -5.25686 24.134718 3.14883 3.41601 3.72104 10.08092 10.13689 10.18795 -147.35101 -33.93105 -14.17461 -99.0000  False                                   none
    PRIMER-UDS   44979  34.30934  -5.25473 22.687739 2.36249 2.40949 2.45915 10.27231 10.29729 10.32257  -39.52807 -19.32819 -11.82338 -99.0000   True                                   none
    PRIMER-UDS   45505  34.35904  -5.25261 22.230424 2.19241 2.25283 2.33379 10.54428 10.58603 10.63589  -37.39660 -16.55416 -11.08955   2.3008   True                                   none
    PRIMER-UDS   45633  34.45029  -5.25336 23.349614 2.17166 2.29859 2.49634 10.18788 10.24924 10.30862  -94.38912 -19.50674 -11.10607 -99.0000  False                                   none
    PRIMER-UDS   45799  34.26952  -5.25270 21.809557 2.01560 2.09845 2.14937 10.70058 10.73997 10.79649  -46.74804 -18.48685 -11.20810   2.1745   True                                   none
    PRIMER-UDS   46594  34.46569  -5.25193 21.935374 2.55904 2.75594 2.94207 11.08992 11.15425 11.21538 -173.09317 -39.83922 -13.53590 -99.0000   True                                   none
    PRIMER-UDS   47333  34.46649  -5.25067 22.194610 2.22634 2.31793 2.44320 10.56181 10.61461 10.66515  -70.61526 -25.47945 -12.69532 -99.0000   True                                   none
    PRIMER-UDS   47626  34.36464  -5.25024 23.052949 2.90238 3.02520 3.15512 10.53780 10.59144 10.64503 -219.11915 -45.89434 -15.41724   3.0795   True                           EXCELS-45981
    PRIMER-UDS   49706  34.32203  -5.24574 21.228354 2.28274 2.37334 2.50999 11.09254 11.14952 11.20316  -54.50041 -17.74655 -11.27156 -99.0000   True                                   none
    PRIMER-UDS   52463  34.34037  -5.24127 22.196944 3.80469 3.90374 3.99161 10.98100 11.01201 11.04738  -84.74173 -27.81856 -13.04701   3.9862   True                           EXCELS-50789
    PRIMER-UDS   53933  34.39162  -5.24028 22.573409 2.22595 2.29501 2.36050 10.39315 10.43713 10.48385  -73.34034 -26.78861 -13.21400 -99.0000   True                                   none
    PRIMER-UDS   54074  34.34409  -5.23947 22.684965 3.22875 3.28348 3.33634 10.43793 10.50078 10.54535  -18.10680 -10.23001  -9.75862   3.2375  False                           EXCELS-52467
    PRIMER-UDS   54319  34.44871  -5.23966 23.270744 2.29306 2.47929 2.65538 10.32661 10.41128 10.48275  -49.35920 -17.48817 -10.16822 -99.0000  False                                   none
    PRIMER-UDS   54321  34.45388  -5.23862 20.987244 2.14422 2.20639 2.26968 11.06477 11.11883 11.17548  -61.97887 -21.32087 -11.93962 -99.0000   True                                   none
    PRIMER-UDS   54438  34.37432  -5.23983 24.353042 3.40926 3.58608 3.75387 10.25534 10.32245 10.39121  -41.89787 -12.53764  -9.21784 -99.0000  False                                   none
    PRIMER-UDS   56655  34.34306  -5.23588 22.548449 2.34084 2.43236 2.52262 10.52200 10.58749 10.64129  -54.11572 -18.72862 -11.44999   2.4779   True                                   none
    PRIMER-UDS   57550  34.25444  -5.23484 24.275919 3.14267 3.26418 3.44857 10.01267 10.05720 10.09579 -104.50375 -33.64641 -13.02158   3.1972   True                           EXCELS-55742
    PRIMER-UDS   57559  34.25587  -5.23383 21.691157 3.17132 3.23582 3.33441 11.13798 11.18411 11.23176 -114.34642 -35.72860 -14.86388   3.1932   True               EXCELS-55410,ZF-UDS-7329
    PRIMER-UDS   58730  34.25889  -5.23230 22.428607 3.14867 3.20173 3.26474 10.77285 10.82756 10.87801  -20.72078 -11.45416  -9.77411   3.1979  False                           EXCELS-57000
    PRIMER-UDS   58790  34.49516  -5.23235 23.138174 2.24813 2.41576 2.59976 10.33962 10.40289 10.45736 -100.18281 -25.99641 -11.74020 -99.0000  False                                   none
    PRIMER-UDS   60618  34.26928  -5.22805 22.182809 1.88707 2.03345 2.15434 10.62863 10.70787 10.78293 -107.78654 -23.15868 -11.09701 -99.0000  False                                   none
    PRIMER-UDS   61288  34.27796  -5.22730 21.038611 1.95797 2.02169 2.08246 10.90700 10.97754 11.05802  -79.72851 -23.62077 -12.31488   2.0989   True                                   none
    PRIMER-UDS   64824  34.30427  -5.22187 22.035624 1.92236 2.04049 2.09645 10.51003 10.57111 10.62168  -39.94013 -16.19586 -10.89085   2.0816   True                                   none
    PRIMER-UDS   65152  34.23251  -5.22019 21.148700 2.24530 2.38343 2.48715 10.99301 11.04042 11.11259  -82.90883 -26.91728 -13.52994 -99.0000   True                                   none
    PRIMER-UDS   65435  34.28732  -5.22063 21.924433 2.10593 2.16389 2.21162 10.60839 10.65814 10.70264  -44.22869 -16.51992 -11.02416 -99.0000   True                                   none
    PRIMER-UDS   65613  34.42215  -5.22072 22.023207 2.40507 2.49369 2.57706 10.69053 10.74687 10.79124  -90.29367 -29.10167 -14.39943 -99.0000   True                                   none
    PRIMER-UDS   65684  34.30225  -5.21919 21.248340 2.17830 2.21781 2.26157 10.85206 10.89460 10.93062  -32.74254 -15.05135 -10.73465   2.2271   True                                   none
    PRIMER-UDS   65698  34.28760  -5.22049 22.061546 2.09932 2.16314 2.21803 10.55664 10.61422 10.67421  -15.98152 -10.43118  -9.73261 -99.0000  False                                   none
    PRIMER-UDS   65741  34.32663  -5.21965 21.320042 2.20423 2.27742 2.35419 10.89060 10.93478 11.04644  -76.48530 -27.85342 -14.62404   2.3143   True                                   none
    PRIMER-UDS   66403  34.40580  -5.21885 21.350785 2.21287 2.24922 2.29433 10.85599 10.88759 10.92263  -46.99386 -19.54223 -12.24370 -99.0000   True                                   none
    PRIMER-UDS   66796  34.31788  -5.21919 23.212073 3.14457 3.19258 3.24723 10.25265 10.28121 10.30793  -37.57496 -17.41224 -11.15104 -99.0000   True                                   none
    PRIMER-UDS   67172  34.30584  -5.21827 22.807246 2.18835 2.22459 2.25804 10.14558 10.18665 10.22246  -31.98729 -17.88971 -12.08881   2.2258   True                                   none
    PRIMER-UDS   67316  34.23394  -5.21766 21.804763 2.42288 2.55003 2.65780 10.86197 10.93333 11.00257  -17.62737 -10.11733  -9.23260 -99.0000  False                                   none
    PRIMER-UDS   67860  34.28055  -5.21715 22.874332 4.18802 4.29459 4.39369 10.81239 10.84435 10.88029 -103.68063 -29.90845 -12.80939   4.3608   True                           EXCELS-65915
    PRIMER-UDS   70297  34.40324  -5.21311 22.379250 2.22037 2.43225 2.65046 10.85357 10.95316 11.03612  -82.68941 -18.66798  -9.85524 -99.0000  False                                   none
    PRIMER-UDS   71027  34.35188  -5.21186 22.561118 2.11722 2.15797 2.19581 10.26971 10.31289 10.35115  -30.78954 -15.99033 -11.15135   2.1505   True                                   none
    PRIMER-UDS   73713  34.46539  -5.20735 22.674044 2.31425 2.36277 2.45816 10.19737 10.23548 10.27854  -22.15321 -12.83951 -10.14021 -99.0000  False                                   none
    PRIMER-UDS   74127  34.28318  -5.20602 21.381235 2.20607 2.27018 2.38818 10.86358 10.90195 10.94782  -60.63591 -24.14428 -13.49881   2.3172   True                                   none
    PRIMER-UDS   74345  34.26129  -5.20618 23.241894 1.98558 2.17763 2.34070 10.15528 10.21873 10.29039 -123.02987 -33.19993 -14.20044   2.0840   True                                   none
    PRIMER-UDS   75713  34.30860  -5.20261 21.482730 2.10299 2.15418 2.19775 10.82687 10.88902 10.93090  -35.52617 -14.82614 -10.55896 -99.0000  False                                   none
    PRIMER-UDS   76234  34.39839  -5.20341 22.857592 2.02392 2.12450 2.19208 10.20568 10.26525 10.32337  -65.99015 -23.23278 -12.01675 -99.0000   True                                   none
    PRIMER-UDS   76366  34.40249  -5.20323 23.197939 2.14670 2.26066 2.38520 10.13308 10.20194 10.26852  -95.60007 -27.16336 -12.32388 -99.0000   True                                   none
    PRIMER-UDS   76575  34.36418  -5.20221 21.220254 2.17081 2.20104 2.23763 10.68788 10.71804 10.74503  -25.37555 -15.43820 -11.25213 -99.0000   True                                   none
    PRIMER-UDS   77426  34.48474  -5.20173 24.351392 5.05405 5.35271 5.62004  9.97167 10.03355 10.08961  -16.98894  -9.87456  -8.62943 -99.0000  False                                   none
    PRIMER-UDS   77644  34.40423  -5.20081 22.403954 2.15388 2.28591 2.45615 10.52365 10.58946 10.64669  -55.71753 -17.96189 -10.77215 -99.0000  False                                   none
    PRIMER-UDS   83524  34.38510  -5.19236 21.821372 2.14681 2.21247 2.27849 10.66366 10.71117 10.78442  -94.44795 -28.52825 -14.41168 -99.0000   True                                   none
    PRIMER-UDS   83606  34.24107  -5.19167 21.057701 1.99279 2.08676 2.14998 10.97264 11.05451 11.13581 -119.42064 -30.92172 -14.40295 -99.0000   True                                   none
    PRIMER-UDS   86471  34.28492  -5.18760 21.876182 2.32429 2.43745 2.59991 10.77767 10.85379 10.92058  -18.85595 -10.54357  -9.28279 -99.0000  False                                   none
    PRIMER-UDS   86575  34.39483  -5.18642 21.927180 2.94525 3.02717 3.13041 10.92931 10.97402 11.01876  -10.43450 -10.04887  -9.66877 -99.0000  False                                   none
    PRIMER-UDS   87258  34.37585  -5.18662 22.616444 2.04869 2.13164 2.18424 10.32832 10.38066 10.44953  -71.11633 -24.98485 -12.52871 -99.0000   True                                   none
    PRIMER-UDS   87654  34.33825  -5.18408 20.189910 2.12365 2.15980 2.19450 11.38466 11.42468 11.47214  -40.65358 -19.02757 -11.57997 -99.0000   True                                   none
    PRIMER-UDS   87776  34.23435  -5.18542 22.783514 2.25353 2.33337 2.44812 10.33640 10.38944 10.44305  -82.36873 -26.48786 -12.53999 -99.0000   True                                   none
    PRIMER-UDS   88161  34.37329  -5.18483 22.745585 2.08550 2.15360 2.21176 10.26255 10.31345 10.36960  -76.58311 -27.98082 -13.24174 -99.0000   True                                   none
    PRIMER-UDS   88432  34.29792  -5.18433 23.479472 3.17451 3.48192 3.74708 10.77085 10.87110 10.95393  -85.60200 -18.80936 -10.14550   4.3647  False                   spectral-contaminant
    PRIMER-UDS   88537  34.37595  -5.18456 23.165938 2.12112 2.18573 2.26151 10.09167 10.14523 10.19555  -73.31423 -27.45649 -13.75623 -99.0000   True                                   none
    PRIMER-UDS   88601  34.46962  -5.18378 22.519890 2.06868 2.15232 2.23905 10.39366 10.45330 10.51627  -69.02205 -19.56522 -11.49387 -99.0000   True                                   none
    PRIMER-UDS   93648  34.41736  -5.17633 23.074846 2.12431 2.16627 2.20366 10.02144 10.04738 10.07510  -36.42026 -17.93475 -11.32609 -99.0000   True                                   none
    PRIMER-UDS   93959  34.38486  -5.17531 23.245275 2.22940 2.48904 2.72738 10.25723 10.32850 10.37870  -55.93664 -12.85290  -9.94671 -99.0000  False                                   none
    PRIMER-UDS   95059  34.39825  -5.17308 20.824775 2.05647 2.12164 2.17178 11.03803 11.08215 11.15002  -68.98051 -23.72252 -13.26658 -99.0000   True                                   none
    PRIMER-UDS   95593  34.22934  -5.17301 21.269467 2.10714 2.14698 2.17886 10.80440 10.83307 10.85693  -45.55545 -21.74582 -12.38135 -99.0000   True                                   none
    PRIMER-UDS   96234  34.38061  -5.17176 21.085172 1.98335 2.03424 2.07143 10.86059 10.89036 10.92253  -53.73987 -22.90841 -13.14634 -99.0000   True                                   none
    PRIMER-UDS   96282  34.24831  -5.17221 22.525109 2.07500 2.12778 2.16897 10.29621 10.32492 10.35249  -48.85344 -21.33224 -12.18823 -99.0000   True                                   none
    PRIMER-UDS   99964  34.33927  -5.16672 23.017262 3.29594 3.44625 3.66256 10.60940 10.65538 10.70553  -94.18782 -28.22789 -12.68117 -99.0000   True                                   none
    PRIMER-UDS  100394  34.39633  -5.16631 22.194280 2.24306 2.29667 2.33823 10.51277 10.54492 10.57741  -46.25458 -19.65020 -12.59518   2.2927   True                                   none
    PRIMER-UDS  100646  34.33819  -5.16618 23.539015 3.52023 3.70751 3.86795 10.44130 10.49399 10.54084  -41.94340 -15.50395 -10.33660   3.9430  False                                   none
    PRIMER-UDS  101616  34.37453  -5.16348 21.152789 2.70985 2.79348 2.89549 11.15129 11.20582 11.24632  -45.92371 -19.83133 -11.67844   2.8037   True                                   none
    PRIMER-UDS  101649  34.22913  -5.16444 23.247095 1.87679 2.06469 2.18601 10.04429 10.11400 10.19195 -106.68134 -27.26241 -12.66608 -99.0000  False                                   none
    PRIMER-UDS  101829  34.46576  -5.16399 21.910495 2.40014 2.49151 2.58044 10.79718 10.86654 10.93567  -19.93924 -11.42059  -9.44448 -99.0000  False                                   none
    PRIMER-UDS  102420  34.32411  -5.16250 21.896402 2.33552 2.44160 2.57813 10.80198 10.86180 10.91768  -35.39946 -13.31474 -10.41158 -99.0000  False                                   none
    PRIMER-UDS  102623  34.39710  -5.16210 20.798610 2.44409 2.49920 2.55073 11.15468 11.19194 11.24663  -88.76960 -28.69144 -13.81161 -99.0000   True                                   none
    PRIMER-UDS  106530  34.48515  -5.15783 23.720296 3.29945 3.38536 3.50033 10.13902 10.19090 10.22189  -12.14422 -10.09305  -9.56503   3.6977  False                                   none
    PRIMER-UDS  107643  34.39158  -5.15642 22.987970 2.29281 2.43189 2.52381 10.21528 10.26066 10.29966  -67.33764 -25.64843 -13.24517 -99.0000   True                                   none
    PRIMER-UDS  108134  34.42870  -5.15496 21.430612 2.14758 2.20678 2.29340 10.83301 10.88614 10.94351  -72.30766 -25.90672 -13.10506 -99.0000   True                                   none
    PRIMER-UDS  108207  34.48522  -5.15418 21.235387 2.04418 2.16746 2.31143 11.14892 11.23998 11.33345  -79.28319 -18.87961  -9.96769   2.0430  False                                   none
    PRIMER-UDS  109650  34.36014  -5.15309 23.444370 3.33019 3.56059 3.80306 10.68021 10.74553 10.81821 -131.34059 -25.45848 -11.00429   3.9783  False                          EXCELS-106260
    PRIMER-UDS  109762  34.42764  -5.15243 21.927787 2.92685 3.05067 3.18317 11.18340 11.24462 11.30982 -110.16792 -26.00653 -11.21805 -99.0000  False                                   none
    PRIMER-UDS  112885  34.36507  -5.14885 22.806983 4.30494 4.48696 4.63007 10.95644 11.02458 11.06647 -155.06125 -35.36562 -13.05571   4.6216  False                          EXCELS-109760
    PRIMER-UDS  114086  34.47643  -5.14722 22.648703 2.14333 2.19677 2.25370 10.23925 10.27279 10.31422  -50.99827 -23.81139 -13.43435 -99.0000   True                                   none
    PRIMER-UDS  116064  34.33730  -5.14366 20.946488 2.51367 2.62553 2.82712 11.21939 11.29191 11.33133 -207.88693 -41.38891 -15.57635   4.5524   True                   spectral-contaminant
    PRIMER-UDS  116383  34.27445  -5.14379 23.251275 3.18653 3.59388 3.92378 10.76943 10.86203 10.94597 -125.21934 -23.88499 -10.61074   3.8919  False                          EXCELS-112990
    PRIMER-UDS  116951  34.24259  -5.14308 22.766920 3.98919 4.07024 4.13101 10.57274 10.60017 10.62549  -31.33040 -15.59025 -10.79888   3.9746   True                          EXCELS-113667
    PRIMER-UDS  117358  34.29026  -5.14245 23.037149 2.43584 2.51105 2.60410 10.25526 10.28714 10.31625  -58.71886 -23.76693 -13.25770 -99.0000   True                                   none
    PRIMER-UDS  117494  34.28852  -5.14194 22.789564 2.46558 2.59879 2.74784 10.45736 10.51008 10.54909  -62.59721 -23.63826 -11.94213   2.5320   True                                   none
    PRIMER-UDS  117960  34.39548  -5.14140 22.415886 2.32407 2.44747 2.58949 10.53670 10.59011 10.65061  -91.46728 -29.43628 -13.97406   2.6122   True                                   none
    PRIMER-UDS  118140  34.23941  -5.13975 21.015291 2.43975 2.50251 2.55977 11.17337 11.25259 11.32804 -147.37490 -39.98295 -15.70066 -99.0000   True                                   none
    PRIMER-UDS  118348  34.28483  -5.14080 21.946189 2.00754 2.20371 2.38642 10.90603 10.99716 11.07808 -142.75256 -26.15399 -11.56418   2.1747  False                                   none
    PRIMER-UDS  119698  34.40638  -5.13900 23.057189 2.36235 2.48315 2.65244 10.19010 10.23464 10.27257  -28.46640 -13.71157 -10.40758   2.6196  False                                   none
    PRIMER-UDS  120796  34.24584  -5.13725 23.165168 2.88605 3.02194 3.10149 10.40949 10.45645 10.49142  -59.94512 -18.85139 -10.59976 -99.0000  False                                   none
    PRIMER-UDS  120870  34.44995  -5.13628 22.040944 2.26604 2.39732 2.58421 10.80184 10.86375 10.92444 -143.06772 -29.77804 -12.76442   2.2944   True                                   none
    PRIMER-UDS  121085  34.39966  -5.13636 22.552913 4.64519 4.77405 4.91447 11.04276 11.07246 11.10323 -120.36790 -37.12952 -16.17834   4.6222   True                          EXCELS-117560
    PRIMER-UDS  124223  34.43310  -5.13092 20.932867 1.96708 2.08948 2.15626 11.17093 11.24340 11.32552  -33.52590 -12.07409  -9.42141 -99.0000  False                                   none
    PRIMER-UDS  124446  34.35331  -5.13093 21.528391 2.00736 2.05075 2.09658 10.68965 10.71526 10.74342  -51.51515 -25.09312 -14.06185 -99.0000   True                                   none
    PRIMER-UDS  125909  34.41073  -5.12968 23.629093 4.35445 4.47563 4.67588 10.61373 10.65537 10.69150  -96.39459 -28.42906 -12.79859   3.5460   True                   spectral-contaminant
    PRIMER-UDS  127398  34.33460  -5.12705 22.621627 2.87003 2.95845 3.03714 10.64920 10.68539 10.71807  -60.51891 -21.99646 -11.37867   2.9189   True                                   none
    PRIMER-UDS  127455  34.31702  -5.12760 23.428202 0.50415 4.22232 4.38259  9.33848 10.59115 10.63852 -113.58855 -23.56457 -11.05389   4.0941  False                                   none
    PRIMER-UDS  127541  34.38202  -5.12649 22.164560 2.33056 2.56677 2.71510 10.68414 10.72791 10.78267  -69.58409 -24.70684 -12.91393   2.5290   True                                   none
    PRIMER-UDS  131579  34.39728  -5.12054 21.866568 2.43369 2.52751 2.61784 10.77256 10.81504 10.84824  -48.52187 -19.36503 -11.62645   2.5297   True                                   none
    PRIMER-UDS  137532  34.46824  -5.11276 23.782196 2.07232 2.31482 2.71232  9.96797 10.02464 10.07834 -110.76118 -18.89878 -10.65529 -99.0000  False                                   none
    PRIMER-UDS  137901  34.40576  -5.11203 23.180624 0.32797 3.34356 3.46313  9.21982 10.49500 10.55821 -188.40572 -42.73312 -14.68770 -99.0000  False                                   none
 PRIMER-COSMOS    3874 150.11383   2.18190 21.761097 2.20009 2.32707 2.46815 10.84443 10.90631 10.97612 -112.43252 -31.26232 -13.39597 -99.0000   True                                   none
 PRIMER-COSMOS    5626 150.11965   2.18885 22.775559 2.33431 2.43490 2.53570 10.41402 10.45417 10.50149  -83.84914 -25.74263 -13.77735 -99.0000   True                                   none
 PRIMER-COSMOS    8534 150.14293   2.20012 21.854965 2.02815 2.10358 2.16074 10.66328 10.70655 10.75199  -67.36536 -25.11271 -12.86025 -99.0000   True                                   none
 PRIMER-COSMOS   14115 150.12033   2.22124 22.228301 2.13811 2.17642 2.22768 10.47461 10.51327 10.54572  -46.01767 -20.13759 -12.28402 -99.0000   True                                   none
 PRIMER-COSMOS   16690 150.15747   2.23014 22.650772 2.24787 2.29789 2.35037 10.28958 10.31369 10.34400  -39.19146 -19.39713 -11.75037 -99.0000   True                                   none
 PRIMER-COSMOS   17403 150.16136   2.23495 20.570970 2.09904 2.19019 2.30810 11.33035 11.40892 11.48401  -67.76655 -19.20661 -11.20026 -99.0000   True                                   none
 PRIMER-COSMOS   17451 150.09838   2.23266 23.946909 3.85208 4.24233 4.43694 10.56560 10.64386 10.70387 -119.08551 -24.20202 -10.71363 -99.0000  False                                   none
 PRIMER-COSMOS   17646 150.12882   2.23489 21.601161 2.38773 2.43521 2.49276 10.77228 10.79724 10.82366  -55.71804 -23.09858 -13.73457 -99.0000   True                                   none
 PRIMER-COSMOS   17671 150.14577   2.23363 23.388794 1.94820 2.06154 2.15607 10.07934 10.15512 10.20962 -200.54528 -44.46052 -15.65813 -99.0000   True                                   none
 PRIMER-COSMOS   20426 150.09740   2.24202 23.018219 3.14900 3.25359 3.39122 10.51083 10.55236 10.59767 -152.75651 -36.61757 -13.94876   3.2455   True                                   none
 PRIMER-COSMOS   21017 150.15058   2.24352 22.558881 2.11357 2.16621 2.22817 10.35789 10.41102 10.46499  -48.13680 -19.49688 -11.78238 -99.0000   True                                   none
 PRIMER-COSMOS   22167 150.10294   2.24838 22.088819 2.25081 2.34130 2.45771 10.63540 10.68850 10.73465  -81.82138 -25.52268 -13.35379 -99.0000   True                                   none
 PRIMER-COSMOS   23285 150.10650   2.25160 21.668945 2.09413 2.34430 2.62803 11.18057 11.28127 11.38874 -163.54949 -33.10689 -11.79011 -99.0000  False                       ALMA-contaminant
 PRIMER-COSMOS   23666 150.10643   2.25147 23.763790 3.20531 3.64646 3.91300 10.52517 10.58951 10.64702 -158.08441 -32.99840 -12.60714 -99.0000   True                                   none
 PRIMER-COSMOS   24549 150.12010   2.25557 22.628241 2.33168 2.49767 2.63485 10.57011 10.63421 10.69285 -122.88016 -29.66537 -12.73479   2.6251   True                                   none
 PRIMER-COSMOS   29423 150.18598   2.26859 22.340713 2.00363 2.06467 2.11079 10.34624 10.38245 10.41905  -30.95370 -15.69911 -11.11286 -99.0000   True                                   none
 PRIMER-COSMOS   31948 150.12565   2.27525 21.727653 2.02356 2.08470 2.13516 10.64250 10.67268 10.70244  -48.61829 -20.40953 -12.93002   2.1257   True                                   none
 PRIMER-COSMOS   35845 150.09387   2.28471 22.699204 2.36461 2.44172 2.52242 10.38856 10.41937 10.45808  -75.21735 -29.62315 -14.81768   2.3638   True                                   none
 PRIMER-COSMOS   36002 150.10670   2.28672 21.756223 2.01609 2.05770 2.10168 10.58570 10.61282 10.63835  -48.93407 -20.87276 -12.35496 -99.0000   True                                   none
 PRIMER-COSMOS   36563 150.09420   2.28726 22.015689 2.26708 2.37442 2.49272 10.68083 10.73061 10.78728  -72.53477 -24.39688 -13.08405   2.4409   True                                   none
 PRIMER-COSMOS   36764 150.14538   2.28739 22.261377 2.09357 2.14851 2.18919 10.41478 10.45497 10.48966  -61.12998 -26.05652 -13.87259 -99.0000   True                                   none
 PRIMER-COSMOS   38649 150.07388   2.29797 19.546653 2.07273 2.13241 2.17935 11.58689 11.62707 11.68984  -68.36127 -22.15853 -12.91537   2.0920   True                                   none
 PRIMER-COSMOS   38746 150.07329   2.29329 21.453606 2.39633 2.46537 2.54857 10.92383 10.96989 11.01880  -58.71554 -22.61595 -12.19419   2.4460   True                                   none
 PRIMER-COSMOS   40675 150.15288   2.29875 21.845848 2.56313 2.78980 2.88427 10.88861 10.94252 11.00407  -26.24149 -12.70897 -10.30872 -99.0000  False                                   none
 PRIMER-COSMOS   40984 150.10088   2.29903 22.518833 2.16879 2.35976 2.59478 10.65085 10.75169 10.84048  -38.86998 -12.48476  -9.06425 -99.0000  False                                   none
 PRIMER-COSMOS   42911 150.08162   2.30425 23.327656 2.27072 2.64096 2.85128 10.35458 10.43132 10.48529  -48.08224 -11.41144  -9.30183 -99.0000  False                                   none
 PRIMER-COSMOS   45777 150.09965   2.31180 21.165152 2.28497 2.32490 2.38756 10.86628 10.93477 11.01636  -19.24223 -11.48228  -9.30636   2.4520  False                                   none
 PRIMER-COSMOS   46160 150.09607   2.31346 20.650116 2.02285 2.07342 2.12758 11.12048 11.16464 11.26249  -89.58750 -28.97323 -14.12634 -99.0000   True                                   none
 PRIMER-COSMOS   48216 150.13999   2.31804 23.027904 2.69905 2.91401 3.01022 10.56018 10.60779 10.65236  -71.58162 -22.32389 -11.82419 -99.0000   True                                   none
 PRIMER-COSMOS   50141 150.13418   2.32273 23.490445 3.17294 3.23638 3.30610 10.20776 10.25658 10.29927  -26.79708 -13.68924 -10.42166 -99.0000  False                                   none
 PRIMER-COSMOS   51258 150.14728   2.32585 22.283017 2.70100 2.76220 2.82842 10.61479 10.64371 10.66708  -65.09095 -26.37962 -14.37655   2.8387   True                                   none
 PRIMER-COSMOS   51861 150.18224   2.32707 22.716117 2.40548 2.54973 2.68615 10.54041 10.60537 10.65574 -211.31771 -54.74980 -16.35519 -99.0000   True                                   none
 PRIMER-COSMOS   55604 150.12417   2.33744 22.321719 2.94652 3.01185 3.07718 10.69573 10.73083 10.76289  -60.24265 -23.59946 -12.94176   3.0084   True                                   none
 PRIMER-COSMOS   57642 150.06855   2.34271 21.965253 3.03714 3.09208 3.15116 10.98312 11.02436 11.05913  -31.32452 -12.27511 -10.45547 -99.0000  False                                   none
 PRIMER-COSMOS   59524 150.11806   2.34780 22.083675 2.28586 2.41370 2.51095 10.66701 10.72600 10.80585 -108.77773 -33.06655 -13.93841   2.4764   True                                   none
 PRIMER-COSMOS   64893 150.12901   2.35979 22.671610 2.03378 2.12107 2.18250 10.32218 10.37894 10.43242  -18.34397 -10.71415  -9.98287   2.0888  False                                   none
 PRIMER-COSMOS   64923 150.12751   2.35977 22.757947 2.48541 2.70914 2.82750 10.48584 10.53922 10.58649  -71.97776 -25.15300 -14.01493 -99.0000   True                                   none
 PRIMER-COSMOS   69736 150.11034   2.37360 21.685790 2.47268 2.55654 2.65044 10.90644 10.94485 10.98190  -50.58990 -23.11259 -13.47845   2.4693   True                                   none
 PRIMER-COSMOS   70372 150.11022   2.37412 21.513027 2.38574 2.48788 2.61647 10.95790 11.00484 11.04753  -69.03679 -23.21826 -12.60481 -99.0000   True                                   none
 PRIMER-COSMOS   71376 150.11006   2.37733 21.714124 2.39438 2.46362 2.53593 10.74626 10.79550 10.83843  -77.18077 -28.80750 -14.68798 -99.0000   True                                   none
 PRIMER-COSMOS   72649 150.10284   2.37940 22.231976 2.15276 2.36827 2.65300 10.70989 10.81170 10.91344  -33.52953 -10.76977  -8.79883   2.5092  False                       ALMA-contaminant
 PRIMER-COSMOS   73299 150.16379   2.38142 22.478219 2.40663 2.51174 2.59871 10.50286 10.56525 10.62309  -10.49326 -10.15221  -9.62279 -99.0000  False                                   none
 PRIMER-COSMOS   74078 150.17946   2.38285 22.628913 2.69557 2.80366 2.88445 10.52781 10.56885 10.60112  -69.32852 -22.83177 -12.49903 -99.0000   True                                   none
 PRIMER-COSMOS   75409 150.11777   2.38686 23.338520 3.70422 3.79978 3.89183 10.27203 10.31139 10.34284  -19.49971 -10.21862  -9.84431 -99.0000  False                                   none
 PRIMER-COSMOS   79799 150.17223   2.39961 23.093681 2.67549 2.81195 2.88828 10.27648 10.31132 10.34490  -32.56084 -13.88969 -10.61256 -99.0000   True                                   none
 PRIMER-COSMOS   80470 150.16274   2.40204 23.015020 2.42439 2.48760 2.57484 10.21910 10.24767 10.27486  -65.53991 -26.17276 -12.70594 -99.0000   True                                   none
 PRIMER-COSMOS   81187 150.09594   2.40409 22.449269 2.37326 2.51650 2.69193 10.57291 10.63222 10.68842  -13.04243 -10.23701  -9.51916   2.4788  False                                   none
 PRIMER-COSMOS   83701 150.09690   2.41179 22.184978 2.38813 2.50730 2.62633 10.73937 10.79735 10.85977  -56.60863 -19.33496 -11.81405 -99.0000   True                                   none
 PRIMER-COSMOS   84379 150.13084   2.41360 22.313836 3.82866 3.94652 4.03963 10.77969 10.80351 10.82771  -83.92131 -27.99511 -14.57021 -99.0000   True                                   none
 PRIMER-COSMOS   87976 150.11656   2.42489 23.878398 3.73794 4.01169 4.20596 10.58565 10.64663 10.71172  -81.79770 -18.87525 -10.23877 -99.0000  False                                   none
 PRIMER-COSMOS   89603 150.10207   2.43184 21.510300 1.98066 2.08797 2.16052 10.71601 10.78873 10.87079  -98.83219 -29.69068 -14.52167 -99.0000   True                                   none
 PRIMER-COSMOS   92626 150.16194   2.44216 23.736378 3.52253 3.67208 3.84303 10.29127 10.36196 10.41114  -17.20499  -9.89992  -8.97267   3.7109  False                                   none
 PRIMER-COSMOS   93153 150.17071   2.44430 23.182480 3.44226 3.52373 3.61016 10.46230 10.48846 10.51736  -91.93296 -31.79657 -15.35042 -99.0000   True                                   none
 PRIMER-COSMOS   98461 150.15389   2.46716 25.010660 1.94550 3.57585 3.96881  9.77307 10.08743 10.17971 -101.36744 -23.93352 -10.89552 -99.0000  False                                   none
  JADES-GOODSS    1018  53.11792 -27.91102 21.175366 3.03490 3.07817 3.13867 11.16342 11.19097 11.21959  -83.47949 -26.06481 -12.89430 -99.0000   True                                   none
  JADES-GOODSS    3747  53.12894 -27.90373 22.132698 2.99336 3.04474 3.10309 10.82270 10.85782 10.89608  -87.60102 -27.58343 -13.26705   2.6869   True                                   none
  JADES-GOODSS    5765  53.12694 -27.89902 21.542132 2.65776 2.77496 2.87781 11.02762 11.08981 11.13876  -34.90650 -12.43852 -10.72029 -99.0000  False                                   none
  JADES-GOODSS    7699  53.04195 -27.89427 22.273459 3.39110 3.50051 3.62256 11.03010 11.07073 11.12426 -153.54883 -43.60917 -13.89724 -99.0000   True                                   none
  JADES-GOODSS    9577  53.03777 -27.89074 22.518151 3.52118 3.61676 3.70519 10.67751 10.70237 10.72755  -58.54251 -22.57671 -12.07771 -99.0000   True                                   none
  JADES-GOODSS   10845  53.12400 -27.88811 21.982279 3.08280 3.13970 3.19127 10.81916 10.89616 10.92971  -27.53043 -14.45287 -10.75143 -99.0000  False                                   none
  JADES-GOODSS   11032  53.03761 -27.88760 22.191315 1.98031 2.02352 2.06677 10.35267 10.39077 10.42765  -25.88987 -14.72384 -10.71143 -99.0000  False                                   none
  JADES-GOODSS   11438  53.08361 -27.88759 22.891033 3.48163 3.58624 3.69665 10.58379 10.61644 10.64452  -63.35111 -23.78061 -12.65406 -99.0000   True                                   none
  JADES-GOODSS   14304  53.06985 -27.88054 21.147347 2.72470 2.76885 2.82569 11.16256 11.20407 11.23984  -38.10645 -11.76556 -11.23725 -99.0000   True                                   none
  JADES-GOODSS   14722  53.06571 -27.87892 20.929964 2.00186 2.03153 2.05731 10.93046 10.95688 10.98908  -61.28752 -24.53158 -14.00369 -99.0000   True                                   none
  JADES-GOODSS   17055  53.05563 -27.87407 20.641981 2.71390 2.74711 2.79506 11.34607 11.37905 11.40445  -74.07394 -21.51464 -11.95263   2.5632   True                                   none
  JADES-GOODSS   17249  53.02965 -27.87487 21.383654 2.12832 2.20183 2.71404 10.92708 10.97392 11.02978  -46.07422 -17.90825 -11.55010 -99.0000   True                                   none
  JADES-GOODSS   17957  53.06227 -27.87505 23.989715 4.23898 4.35496 4.45981 10.28241 10.34784 10.40144  -18.89230 -10.51614  -9.09116   4.4243  False                                   none
  JADES-GOODSS   19982  53.04751 -27.87051 22.125715 3.65521 3.78662 3.91357 11.28282 11.33168 11.38593  -79.52423 -24.49441 -12.44457 -99.0000   True                                   none
  JADES-GOODSS   20356  53.04616 -27.87037 22.098113 2.80858 2.87128 2.94233 10.85682 10.92126 10.97693 -198.68051 -46.40611 -16.45239 -99.0000   True                                   none
  JADES-GOODSS   22135  53.13803 -27.86829 23.355065 3.73633 3.84031 3.95362 10.63185 10.67417 10.72151  -72.95667 -26.45220 -12.23208 -99.0000   True                                   none
  JADES-GOODSS   23215  53.08259 -27.86681 23.044834 3.47691 3.55925 3.66490 10.46180 10.48175 10.50014  -80.98408 -29.33047 -14.51454   3.4718   True                                   none
  JADES-GOODSS   23665  53.08283 -27.86619 23.142325 3.55597 3.72413 3.85820 10.70849 10.75822 10.81034  -32.50186 -12.34726  -9.76421 -99.0000  False                                   none
  JADES-GOODSS   24536  53.07650 -27.86417 22.978895 3.59303 3.72781 3.82885 10.71233 10.75629 10.80545  -71.28317 -26.79708 -12.71445 -99.0000   True                                   none
  JADES-GOODSS   25309  53.16842 -27.86186 20.693712 1.96374 2.00079 2.03681 11.08612 11.13250 11.18790  -66.88497 -22.02249 -12.97145   1.8405   True                                   none
  JADES-GOODSS   25453  53.16173 -27.86361 24.250556 3.40560 3.56864 3.72951  9.97584 10.01788 10.05613  -28.83594 -13.76190 -10.24451 -99.0000  False                                   none
  JADES-GOODSS   30568  53.03108 -27.85427 22.829966 2.85387 2.91002 2.96262 10.36761 10.40183 10.42964  -50.56021 -21.20179 -12.85327 -99.0000   True                                   none
  JADES-GOODSS   39015  53.07872 -27.83961 23.715711 3.64795 3.72200 3.78329 10.37741 10.41008 10.44732  -66.06233 -24.74929 -12.71414   3.4754   True                                   none
  JADES-GOODSS   40004  53.07970 -27.83821 23.834286 3.46346 3.56516 3.67225 10.11400 10.14281 10.17004  -57.54078 -23.74096 -12.93203   3.4703   True                                   none
  JADES-GOODSS   40877  53.04100 -27.83618 21.353458 1.98657 2.02952 2.06650 10.69897 10.75441 10.79951  -26.68392 -14.67042 -10.86808 -99.0000  False                                   none
  JADES-GOODSS   41694  53.05791 -27.83357 20.615139 2.63605 2.70632 2.75024 11.41630 11.46173 11.52597  -74.60131 -20.30963 -11.58716 -99.0000   True                       ALMA-contaminant
  JADES-GOODSS   41959  53.10199 -27.83463 22.039323 2.97429 3.04703 3.08712 10.81444 10.88699 10.92075 -140.08283 -25.60963 -11.98499   2.6756  False                                   none
  JADES-GOODSS   45325  53.08189 -27.82880 23.966085 4.34047 4.41159 4.47440 10.27369 10.30228 10.33200 -101.18303 -31.13924 -14.12793   4.3424   True                                   none
  JADES-GOODSS   47604  53.10821 -27.82519 22.823556 4.51064 4.54745 4.59010 10.60351 10.61879 10.63317  -40.50751 -21.72280 -13.59986   4.6530   True                                GS-9209
  JADES-GOODSS   52553  53.16531 -27.81414 21.114794 3.08510 3.13195 3.18162 11.14205 11.21001 11.24232  -15.29690 -11.03056 -10.19165   3.0632  False                                   none
  JADES-GOODSS   54806  53.16143 -27.81115 22.416602 2.13748 2.79490 2.91314 10.95696 11.06061 11.13879 -183.15925 -37.87961 -12.91779   2.8252  False  spectral-contaminant,ALMA-contaminant
  JADES-GOODSS   55942  53.16324 -27.80906 22.246558 3.06266 3.15550 3.21234 10.72903 10.75358 10.78161  -41.37224 -20.33122 -13.35930   2.8214   True                                   none
  JADES-GOODSS   56318  53.09997 -27.80851 22.177563 2.00062 2.03495 2.07680 10.42569 10.45313 10.47943  -45.59755 -22.65628 -13.25328 -99.0000   True                                   none
  JADES-GOODSS   58328  53.10714 -27.80482 21.638451 3.03351 3.09245 3.14732 10.98965 11.01325 11.03762 -126.83270 -37.47732 -15.96514   2.8776   True                                   none
  JADES-GOODSS   58834  53.12693 -27.80468 22.835608 3.16777 3.21478 3.26348 10.64354 10.67926 10.71534 -146.90794 -34.81162 -14.65979   2.8720   True                   spectral-contaminant
  JADES-GOODSS   59611  53.17869 -27.80270 22.210119 3.06266 3.14176 3.19779 11.06716 11.11776 11.15904  -11.40263 -11.02032 -10.79088   2.6953   True                                   none
  JADES-GOODSS   65620  53.18117 -27.79100 23.299928 2.98693 3.03169 3.08376 10.25412 10.28203 10.30387  -12.99239 -10.44239 -10.16010   2.8458  False                                   none
  JADES-GOODSS   65747  53.13047 -27.79120 23.778695 3.68250 3.76446 3.83828 10.18542 10.24112 10.29277  -23.58553 -12.54895 -10.01269 -99.0000  False                                   none
  JADES-GOODSS   74806  53.14104 -27.76681 20.343886 1.97040 2.00271 2.03520 11.17871 11.22449 11.26201  -56.46700 -24.17019 -12.79118   1.9069   True                                   none
  JADES-GOODSS   74880  53.19021 -27.76921 22.891844 3.35339 3.40534 3.44773 10.63598 10.69160 10.75481  -22.09590 -10.34614  -9.33452 -99.0000  False                                   none
  JADES-GOODSS   78212  53.19691 -27.76053 22.847318 3.44546 3.55000 3.66239 10.66575 10.70381 10.73606  -55.68333 -21.70080 -12.07349   3.6061   True                                   none
  JADES-GOODSS   79898  53.18124 -27.75651 22.840613 3.47951 3.58291 3.67462 10.65958 10.68938 10.71643  -80.37255 -29.95823 -13.94542 -99.0000   True                                   none
